Residual-Informed Learning of Solutions to Algebraic Loops

This paper presents a residual-informed machine learning approach for replacing algebraic loops in equation-based Modelica models with neural network surrogates. A feedforward neural network is trained using the residual (error) of the algebraic loop directly in its loss function, eliminating the need for a supervised dataset. This training strategy also resolves the issue of ambiguous solutions, allowing the surrogate to converge to a consistent solution rather than averaging multiple valid ones. Applied to the large-scale IEEE 14-Bus system, our method achieves a 60% reduction in simulation time compared to conventional simulations, while maintaining the same level of accuracy through error control mechanisms.

==> juliaSources/constr_sol.jl <==
function assign_to_cluster(point, centers)
    min_dist = 1e5
    min_ind = 0
    i = 1
    for center in eachcol(centers)
        dist = norm(point .- center)
        if dist < min_dist
            min_dist = dist
            min_ind = i
        end
        i += 1
    end
    return min_ind
end


y0 = [0., 1.4] # start value of simulation
cluster_ind = assign_to_cluster(y0, cluster_centers)
outs = []
for i in 1:size(inps)[2]
    yi = model_list[cluster_ind](inps[:,i]) # only evaluate one of multiple models
    push!(outs, yi)
    cluster_ind = assign_to_cluster(yi, cluster_centers) # find new cluster
end
println(outs)

==> juliaSources/loss.jl <==
using ChainRulesCore

function fres(zout)
  # implements the residual of a non-linear algebraic loop as a function of zout
end

function J_fres(zout)
  # implements the Jacobian of the residual of a non-linear algebraic loop wrt. zout
end

# loss function
function loss(zout_hat)
  # size(zout_hat) = (nout, bs)
  bs = size(zout_hat, 2)
  residuals = Vector{Vector{Float64}}(undef, bs)
  # evaluate residual for each batch element
  for i in 1:batch_size
    residuals[j] = fres(zout_hat[:, i])
  end
  # compute final loss value based on residual vectors
  return 1 / (2 * bs) * sum(norm.(residuals) .^ 2)
end

# gradient of loss function using ChainRulesCore.jl
function ChainRulesCore.rrule(::typeof(loss), zout_hat)
  nout, bs = size(zout_hat)
  l = loss(zout_hat)

  function loss_pullback(l_bar)
    factor = l_bar ./ bs
    zout_hat_bar = Array{Float64}(undef, nout, bs)
    # compute gradient of fres for each batch element
    for i in 1:bs
      zout_hat_bar[:, i] = transpose(J_fres(zout_hat[:, i])) * fres(zout_hat[:, i])
    end
    zout_hat_bar .*= factor

    return (NoTangent(), zout_hat_bar)
  end

  return l, loss_pullback
end

